Performance measurements of modern Fortran MPI applications with Score-P

Version 3.0 of the Message-Passing Interface (MPI) standard, released in 2012, introduced a new set of language bindings for Fortran 2008. By making use of modern language features and the enhanced interoperability with C, there was finally a type safe and standard conforming method to call MPI from Fortran. This highly recommended use mpi_f08 language binding has since then been widely adopted among developers of modern Fortran applications. However, tool support for the F08 bindings is still lacking almost a decade later, forcing users to recede to the less safe and convenient interfaces. Full support for the F08 bindings was added to the performance measurement infrastructure Score-P by implementing MPI wrappers in Fortran. Wrappers cover the latest MPI standard version 4.1 in its entirety, matching the features of the C wrappers. By implementing the wrappers in modern Fortran, we can provide full support for MPI procedures passing attributes, info objects, or callbacks. The implementation is regularly tested under the MPICH test suite. The new F08 wrappers were already used by two fluid dynamics simulation codes -- Neko, a spectral finite-element code derived from Nek5000, and EPIC (Elliptical Parcel-In-Cell) -- to successfully generate performance measurements. In this work, we additionally present our design considerations and sketch out the implementation, discussing the challenges we faced in the process. The key component of the implementation is a code generator that produces approximately 50k lines of MPI wrapper code to be used by Score-P, relying on the Python pympistandard module to provide programmatic access to the extracted data from the MPI standard.

==> listings/halo-exchange-f08.F90 <==
subroutine comm_boundaries(comm, nx, ny, field, south, north)
    use :: mpi_f08

    integer :: nx, ny, south, north
    ! Delare buffers asynchronous
    integer, asynchronous :: field(ny, nx)
    ! MPI handles are types
    type(MPI_Comm) :: comm
    type(MPI_Request) :: req(2)

    ! No copy to contiguous buffer needed
    call MPI_Isendrecv(field(ny - 1, :), nx, MPI_INTEGER, south, 0, &
                      &field(1, :), nx, MPI_INTEGER, north, 0, &
                      &comm, req(1)) ! Omit ierror

    call MPI_Isendrecv(field(2, :), nx, MPI_INTEGER, north, 0, &
                       &field(ny, :), nx, MPI_INTEGER, south, 0, &
                       &comm, req(2)) ! Omit ierror

    call MPI_Waitall(2, req, MPI_STATUSES_IGNORE)
    ! No MPI_F_sync_reg(field) needed, due to asynchronous buffers.
end subroutine


==> listings/halo-exchange.F90 <==
subroutine comm_boundaries(comm, nx, ny, field, south, north)
    use :: mpi

    integer :: nx, ny, south, north
    integer :: field(ny, nx)
    ! MPI handles are integers
    integer :: comm
    integer :: req(2)

    ! Scratch buffers
    integer, dimension(nx) :: sendbuf1, sendbuf2, recvbuf1, recvbuf2

    sendbuf1 = field(ny - 1, :) ! Copy to contig. scratch buffer
    call MPI_Isendrecv(sendbuf1, nx, MPI_INTEGER, south, 0, &
                      &recvbuf1, nx, MPI_INTEGER, north, 0, &
                      &comm, req(1), ierror) ! ierror is required
    field(1, :) = recvbuf1 ! copy from contig. scratch buffer

    sendbuf2 = field(2, :)
    call MPI_Isendrecv(sendbuf2, nx, MPI_INTEGER, north, 0, &
                      &recvbuf2, nx, MPI_INTEGER, south, 0, &
                      &comm, req(2), ierror ) ! ierror is required
    field(ny, :) = recvbuf2

    call MPI_Waitall(2, req, MPI_STATUSES_IGNORE)

    ! Prevent further access of field from moving before the wait
    call MPI_F_sync_reg(field)
end subroutine


==> listings/pmpi-send-f2c.c <==
void mpi_send_(void* buf, MPI_Fint* count, MPI_Fint* datatype,
               MPI_Fint* dest, MPI_Fint* tag, MPI_Fint* comm,
               MPI_Fint* ierror)
{
    *ierror = MPI_Send(buf, *count, PMPI_Type_f2c(*datatype),
                       *dest, *tag, PMPI_Comm_f2c(*comm));
}


==> listings/wrapper-structure.F90 <==
! Wrapper intercepting MPI_Send
! SCOREP_F08_SYMBOL_NAME_MPI_SEND and CHOICE_BUFFER_TYPE
! are macros determined by configure checks.
!
! SCOREP_F08_SYMBOL_NAME_MPI_SEND is the symbol name in
! the MPI library, e.g. mpi_send_f08ts_
!
! CHOICE_BUFFER_TYPE is the type for choice buffers. Symbols
! with ts suffix use 'type(*), dimension(..)'
#if defined (SCOREP_F08_SYMBOL_NAME_MPI_SEND)
subroutine SCOREP_F08_SYMBOL_NAME_MPI_SEND(buf, count, datatype, &
                                          &dest, tag, comm, ierror)
    use :: scorep_mpi
    use :: mpi_f08, only: MPI_COMM, MPI_DATATYPE, PMPI_Send

    CHOICE_BUFFER_TYPE, intent(in) :: buf
    integer, intent(in) :: count, dest, tag
    type(MPI_Datatype), intent(in) :: datatype
    type(MPI_Comm), intent(in) :: comm
    integer, optional, intent(out) :: ierror

    ! Local variable declarations
    integer :: my_ierr, &
               bytes ! specific to MPI_Send

    if ( event_gen_active("MPI_Send") ) then
        call write_event("ENTER", "MPI_Send")
        ! Insert point for tool code
        bytes=calc_bytes_sent(count, datatype) ! specific to MPI_Send
        call write_event("SEND", bytes)
    end if

    ! Insert point for tool code (unused)
    ! Call the actual implementation of MPI_Send
    call PMPI_Send(buf, count, datatype, dest, tag, comm, my_ierr)
    ! Insert point for tool code (unused)

    if ( event_gen_active("MPI_Send") ) then
        ! Insert point for tool code (unused)
        call write_event("EXIT", "MPI_Send")
    end if

    if (present(ierr)) ierr = my_ierr
end subroutine
#endif

